Analysis of Iterative Methods for the Linear Boltzmann Transport Equation

In this article we consider the iterative solution of the linear system of equations arising from the discretisation of the poly-energetic linear Boltzmann transport equation using a discontinuous Galerkin finite element approximation in space, angle, and energy. In particular, we develop preconditioned Richardson iterations which may be understood as generalisations of source iteration in the mono-energetic setting, and derive computable a posteriori bounds for the solver error incurred due to inexact linear algebra, measured in a relevant problem-specific norm. We prove that the convergence of the resulting schemes and a posteriori solver error estimates are independent of the discretisation parameters. We also discuss how the poly-energetic Richardson iteration may be employed as a preconditioner for the generalised minimal residual (GMRES) method. Furthermore, we show that standard implementations of GMRES based on minimising the Euclidean norm of the residual vector can be utilized to yield computable a posteriori solver error estimates at each iteration, through judicious selections of left- and right-preconditioners for the original linear system. The effectiveness of poly-energetic source iteration and preconditioned GMRES, as well as their respective a posteriori solver error estimates, is demonstrated through numerical examples arising in the modelling of photon transport.

==> deal_II_results/monoenergetic_benchmark/gmres/MonoSolverErrorRPGMRES.cpp <==
//
// Created by pmxtr2 on 10/05/22.
//

#include "Programs.hpp"

#include "Logger.hpp"
#include "Geometry.hpp"
#include "Material.hpp"
#include "ScatteringModel.hpp"
#include "ConvergenceExperiment.hpp"
#include <iostream>
#include <fstream>

#include "Benchmarks.hpp"
#include "RTEstimator.hpp"
#include "DOVESolver.hpp"
#include "SweepSolver.hpp"

using namespace RadiationTransport;
using namespace Logging;
using namespace std;
using namespace Tools;
using namespace dealii;
using namespace Experiments;
using namespace Geometry;

void Programs::monoenergetic_cornerrays_apost_gmres(const CommandLineArgs & arguments,
                                                    TransportSolverBuilderPtr transport_builder) {
    // Set up parameters for polynomial degree range, refinement levels, domain
    // sizes and total cross-section.
    unsigned int pmin = 0;
    unsigned int pmax = 2;
    unsigned int nmin = 1;
    unsigned int nmax = 4;
    unsigned int cmin = 1;
    unsigned int cmax = 9;
    int apowmin = -1;
    int apowmax = 1;
    int lpowmin = -1;
    int lpowmax = 1;

    // Set up file names/directories for output.
    string run_name = "monoenergetic_apost_gmres_" + to_string(Geometry::space_dim) + "D";
    auto output_directory = Tools::get_output_directory_path(run_name);
    logger("Running monoenergetic_cornerrays_apost_gmres with run name ", run_name,
           ", output will be written to ", output_directory);

    // Set up global GMRES solver parameters.
    unsigned int n_krylov_vecs_max = 12;
    unsigned int n_fine_krylov_vecs_max = 2*n_krylov_vecs_max;
    double solver_tol = 1e-9;
    double solver_apost_est;
    std::vector<unsigned int> final_iteration(2);
//    double scattering_ratio = 0.5;
    auto scattering = make_shared<IsotropicScattering>();

    // Loop over all absorption parameters/domain sizes and define problem parameters.
    for (unsigned int c = cmin; c < cmax + 1; c += 2) {
        double scattering_ratio = c / 10.0;
        string output_subsubdirectory = output_directory + "/c" + std::to_string(c);
        ensure_folder_exists(output_subsubdirectory);
        for (int a = apowmin; a < apowmax + 1; ++a) {
            double total_cross_section = std::pow(10, a);
            double absorption = (1.0 - scattering_ratio) * total_cross_section;
            Physics::Material material(scattering_ratio *total_cross_section);
            for (int l = lpowmin; l < lpowmax + 1; ++l) {
                double domain_length = 1.0 * std::pow(10, l);
                Cuboid<space_dim> space_domain(domain_length, domain_length);
                auto benchmark = Benchmarks::Monoenergetic::CornerRays(scattering,
                                                                       absorption,
                                                                       material.electron_density(),
                                                                       space_domain);
                const auto &problem = benchmark.problem_data();

                // Define output subdirectory for current problem configuration.
                string output_subdirectory = output_subsubdirectory + "/a" + std::to_string(a) + "_l" + std::to_string(l);
                ensure_folder_exists(output_subdirectory);

                // Loop over all polynomial degrees/refinement levels.
                for (unsigned int p = pmin; p < pmax + 1; ++p) {
                    for (unsigned int n = nmin; n < nmax + 1; ++n) {
                        // Define the numerical scheme
                        unsigned int angular_degree = p;
                        unsigned int spatial_degree = p;

                        unsigned int n_uniform_angular_refinements = n;
                        unsigned int n_uniform_spatial_refinements = n;

                        SpatialScheme space_scheme(spatial_degree, n_uniform_spatial_refinements);
                        AngleScheme angle_scheme(angular_degree, n_uniform_angular_refinements);

                        // Construct the solvers
                        auto transport_solver = make_shared<SweepSolver>(space_scheme, space_domain);

                        // Initialise the fluxes
                        SpaceAngleFlux space_angle_flux, space_angle_flux_fine;
                        SpaceAngleFunctionPtr zero_fn = constant_function(0.0);

                        // Open output file for error comparison
                        string filename = output_subdirectory + "/" + run_name + "_errors_p" + std::to_string(p) + "_n"
                                          + std::to_string(n);
                        ofstream output_file;
                        output_file.open(filename);
                        output_file
                                << "krylov_dim, l2_error_total, dg_error_total, dg_error_solver, solver_apost_estimate\n";

                        for (unsigned int n_krylov_vecs = 1; n_krylov_vecs < n_krylov_vecs_max + 1; ++n_krylov_vecs) {
                            logger("Krylov vector ", n_krylov_vecs);
                            logger.append_prefix("A" + to_string(n_krylov_vecs));

                            // Construct the DOVE solver.
                            DOVESolver rt_solver(angle_scheme,
                                                 transport_solver,
                                                 n_krylov_vecs,
                                                 solver_tol);
                            DOVESolver rt_solver_fine(angle_scheme,
                                                      transport_solver,
                                                      std::max(n_fine_krylov_vecs_max, 2 * n_krylov_vecs_max),
                                                      solver_tol * 0.001);

                            // Solve the PDE twice, one for the coarse solution and one for the fine solution
                            rt_solver.compute_space_angle_flux_rpgmres(problem, space_angle_flux, solver_apost_est,
                                                                       final_iteration);
                            rt_solver_fine.compute_space_angle_flux_rpgmres(problem, space_angle_flux_fine);

                            // Compute the L2 and DG error
//                            auto err = rt_solver.compute_L2_error(benchmark.space_angle_flux(), space_angle_flux);
//                            auto dg_err = rt_solver.compute_dg_norm_error(benchmark.space_angle_flux(),
//                                                                          space_angle_flux,
//                                                                          *problem.absorption);
                            logger("WARNING: L2 and DG non-solver errors not computed! Setting to zero.");
                            auto err = 0.0;
                            auto dg_err = 0.0;
                            output_file << n_krylov_vecs << ", " << err << ", " << dg_err << ", ";

                            // Display errors
                            logger("L2 space angle flux error is ", err,
                                   ", dG norm error is ", dg_err,
                                   ", with ", rt_solver.n_dofs(), " degrees of freedom");
                            logger.pop_prefix();

                            // Construct discrete flux difference and recompute errors
                            space_angle_flux_fine.add(-1.0, space_angle_flux);
                            dg_err = rt_solver.compute_dg_norm_error(zero_fn,
                                                                     space_angle_flux_fine,
                                                                     *problem.absorption);
                            output_file << dg_err << ", " << solver_apost_est << "\n";
                        }

                        // Close output file
                        output_file.close();
                    }
                }
            }
        }
    }
}

==> deal_II_results/monoenergetic_benchmark/modified_source_iteration/MonoSolverErrorMSI.cpp <==
//
// Created by pmxtr2 on 17/08/23.
//

#include "Programs.hpp"

#include "Logger.hpp"
#include "Geometry.hpp"
#include "Material.hpp"
#include "ScatteringModel.hpp"
#include "ConvergenceExperiment.hpp"
#include <iostream>
#include <fstream>

#include "Benchmarks.hpp"
#include "RTEstimator.hpp"
#include "DOVESolver.hpp"
#include "SweepSolver.hpp"

using namespace RadiationTransport;
using namespace Logging;
using namespace std;
using namespace Tools;
using namespace dealii;
using namespace Experiments;
using namespace Geometry;

void Programs::monoenergetic_cornerrays_apost_msi(const CommandLineArgs & arguments,
                                                  TransportSolverBuilderPtr transport_builder) {
    // Set up parameters for polynomial degree range, refinement levels, domain
    // sizes and total cross-section.
    unsigned int pmin = 0;
    unsigned int pmax = 2;
    unsigned int nmin = 1;
    unsigned int nmax = 4;
    unsigned int cmin = 1;
    unsigned int cmax = 9;
    int apowmin = -1;
    int apowmax = 1;
    int lpowmin = -1;
    int lpowmax = 1;

    // Set up file names/directories for output.
    string run_name = "monoenergetic_apost_msi_" + to_string(Geometry::space_dim) + "D";
    auto output_directory = Tools::get_output_directory_path(run_name);
    logger("Running monoenergetic_cornerrays_apost_msi with run name ", run_name,
           ", output will be written to ", output_directory);

    // Set up global GMRES solver parameters.
    unsigned int n_krylov_vecs_max = 12;
    unsigned int n_fine_krylov_vecs_max = 2*n_krylov_vecs_max;
    double solver_tol = 1e-9;
    double solver_apost_est;
    unsigned int final_iteration;
//    double scattering_ratio = 0.5;
    auto scattering = make_shared<IsotropicScattering>();

    // Loop over all absorption parameters/domain sizes and define problem parameters.
    for (unsigned int c = cmin; c < cmax + 1; c += 2) {
        double scattering_ratio = c / 10.0;
        string output_subsubdirectory = output_directory + "/c" + std::to_string(c);
        ensure_folder_exists(output_subsubdirectory);
        for (int a = apowmin; a < apowmax + 1; ++a) {
            double total_cross_section = std::pow(10, a);
            double absorption = (1.0 - scattering_ratio) * total_cross_section;
            Physics::Material material(scattering_ratio *total_cross_section);
            for (int l = lpowmin; l < lpowmax + 1; ++l) {
                double domain_length = 1.0 * std::pow(10, l);
                Cuboid<space_dim> space_domain(domain_length, domain_length);
                auto benchmark = Benchmarks::Monoenergetic::CornerRays(scattering,
                                                                       absorption,
                                                                       material.electron_density(),
                                                                       space_domain);
                const auto &problem = benchmark.problem_data();

                // Define output subdirectory for current problem configuration.
                string output_subdirectory = output_subsubdirectory + "/a" + std::to_string(a) + "_l" + std::to_string(l);
                ensure_folder_exists(output_subdirectory);

                // Loop over all polynomial degrees/refinement levels.
                for (unsigned int p = pmin; p < pmax + 1; ++p) {
                    for (unsigned int n = nmin; n < nmax + 1; ++n) {
                        // Define the numerical scheme
                        unsigned int angular_degree = p;
                        unsigned int spatial_degree = p;

                        unsigned int n_uniform_angular_refinements = n;
                        unsigned int n_uniform_spatial_refinements = n;

                        SpatialScheme space_scheme(spatial_degree, n_uniform_spatial_refinements);
                        AngleScheme angle_scheme(angular_degree, n_uniform_angular_refinements);

                        // Construct the solvers
                        auto transport_solver = make_shared<SweepSolver>(space_scheme, space_domain);

                        // Initialise the fluxes
                        SpaceAngleFlux space_angle_flux, space_angle_flux_fine;
                        SpaceAngleFunctionPtr zero_fn = constant_function(0.0);

                        // Open output file for error comparison
                        string filename = output_subdirectory + "/" + run_name + "_errors_p" + std::to_string(p) + "_n"
                                          + std::to_string(n);
                        ofstream output_file;
                        output_file.open(filename);
                        output_file
                                << "krylov_dim, l2_error_total, dg_error_total, dg_error_solver, solver_apost_estimate\n";

                        for (unsigned int n_krylov_vecs = 1; n_krylov_vecs < n_krylov_vecs_max + 1; ++n_krylov_vecs) {
                            logger("Krylov vector ", n_krylov_vecs);
                            logger.append_prefix("A" + to_string(n_krylov_vecs));

                            // Construct the DOVE solver.
                            DOVESolver rt_solver(angle_scheme,
                                                 transport_solver,
                                                 n_krylov_vecs,
                                                 solver_tol);
                            DOVESolver rt_solver_fine(angle_scheme,
                                                      transport_solver,
                                                      std::max(n_fine_krylov_vecs_max, 2 * n_krylov_vecs_max),
                                                      solver_tol * 0.001);

                            // Solve the PDE twice, one for the coarse solution and one for the fine solution
//                            rt_solver.compute_space_angle_flux_incremental(problem, space_angle_flux, solver_apost_est,
//                                                                           final_iteration);
                            rt_solver.compute_space_angle_flux_msi_apost(problem,
                                                                     space_angle_flux,
                                                                     solver_apost_est,
                                                                     final_iteration,
                                                                     0.5);
                            rt_solver_fine.compute_space_angle_flux_gmres(problem,
                                                                          space_angle_flux_fine);

                            // Compute the L2 and DG error
//                            auto err = rt_solver.compute_L2_error(benchmark.space_angle_flux(), space_angle_flux);
//                            auto dg_err = rt_solver.compute_dg_norm_error(benchmark.space_angle_flux(),
//                                                                          space_angle_flux,
//                                                                          *problem.absorption);
                            logger("WARNING: L2 and DG non-solver errors not computed! Setting to zero.");
                            auto err = 0.0;
                            auto dg_err = 0.0;
                            output_file << n_krylov_vecs << ", " << err << ", " << dg_err << ", ";

                            // Display errors
                            logger("L2 space angle flux error is ", err,
                                   ", dG norm error is ", dg_err,
                                   ", with ", rt_solver.n_dofs(), " degrees of freedom");
                            logger.pop_prefix();

                            // Construct discrete flux difference and recompute errors
                            space_angle_flux_fine.add(-1.0, space_angle_flux);
                            dg_err = rt_solver.compute_dg_norm_error(zero_fn,
                                                                     space_angle_flux_fine,
                                                                     *problem.absorption);
                            output_file << dg_err << ", " << solver_apost_est << "\n";
                        }

                        // Close output file
                        output_file.close();
                    }
                }
            }
        }
    }
}

==> deal_II_results/monoenergetic_benchmark/source_iteration/MonoSolverErrorSI.cpp <==
//
// Created by pmxtr2 on 15/08/23.
//

#include "Programs.hpp"

#include "Logger.hpp"
#include "Geometry.hpp"
#include "Material.hpp"
#include "ScatteringModel.hpp"
#include "ConvergenceExperiment.hpp"
#include <iostream>
#include <fstream>

#include "Benchmarks.hpp"
#include "RTEstimator.hpp"
#include "DOVESolver.hpp"
#include "SweepSolver.hpp"

using namespace RadiationTransport;
using namespace Logging;
using namespace std;
using namespace Tools;
using namespace dealii;
using namespace Experiments;
using namespace Geometry;

void Programs::monoenergetic_cornerrays_apost_si(const CommandLineArgs & arguments,
                                                 TransportSolverBuilderPtr transport_builder) {
    // Set up parameters for polynomial degree range, refinement levels, domain
    // sizes and total cross-section.
    unsigned int pmin = 0;
    unsigned int pmax = 2;
    unsigned int nmin = 1;
    unsigned int nmax = 4;
    unsigned int cmin = 1;
    unsigned int cmax = 9;
    int apowmin = -1;
    int apowmax = 1;
    int lpowmin = -1;
    int lpowmax = 1;

    // Set up file names/directories for output.
    string run_name = "monoenergetic_apost_si_" + to_string(Geometry::space_dim) + "D";
    auto output_directory = Tools::get_output_directory_path(run_name);
    logger("Running monoenergetic_cornerrays_apost_si with run name ", run_name,
           ", output will be written to ", output_directory);

    // Set up global GMRES solver parameters.
    unsigned int n_krylov_vecs_max = 12;
    unsigned int n_fine_krylov_vecs_max = 2*n_krylov_vecs_max;
    double solver_tol = 1e-9;
    double solver_apost_est;
    unsigned int final_iteration;
//    double scattering_ratio = 0.5;
    auto scattering = make_shared<IsotropicScattering>();

    // Loop over all absorption parameters/domain sizes and define problem parameters.
    for (unsigned int c = cmin; c < cmax + 1; c += 2) {
        double scattering_ratio = c / 10.0;
        string output_subsubdirectory = output_directory + "/c" + std::to_string(c);
        ensure_folder_exists(output_subsubdirectory);
        for (int a = apowmin; a < apowmax + 1; ++a) {
            double total_cross_section = std::pow(10, a);
            double absorption = (1.0 - scattering_ratio) * total_cross_section;
            Physics::Material material(scattering_ratio *total_cross_section);
            for (int l = lpowmin; l < lpowmax + 1; ++l) {
                double domain_length = 1.0 * std::pow(10, l);
                Cuboid<space_dim> space_domain(domain_length, domain_length);
                auto benchmark = Benchmarks::Monoenergetic::CornerRays(scattering,
                                                                       absorption,
                                                                       material.electron_density(),
                                                                       space_domain);
                const auto &problem = benchmark.problem_data();

                // Define output subdirectory for current problem configuration.
                string output_subdirectory = output_subsubdirectory + "/a" + std::to_string(a) + "_l" + std::to_string(l);
                ensure_folder_exists(output_subdirectory);

                // Loop over all polynomial degrees/refinement levels.
                for (unsigned int p = pmin; p < pmax + 1; ++p) {
                    for (unsigned int n = nmin; n < nmax + 1; ++n) {
                        // Define the numerical scheme
                        unsigned int angular_degree = p;
                        unsigned int spatial_degree = p;

                        unsigned int n_uniform_angular_refinements = n;
                        unsigned int n_uniform_spatial_refinements = n;

                        SpatialScheme space_scheme(spatial_degree, n_uniform_spatial_refinements);
                        AngleScheme angle_scheme(angular_degree, n_uniform_angular_refinements);

                        // Construct the solvers
                        auto transport_solver = make_shared<SweepSolver>(space_scheme, space_domain);

                        // Initialise the fluxes
                        SpaceAngleFlux space_angle_flux, space_angle_flux_fine;
                        SpaceAngleFunctionPtr zero_fn = constant_function(0.0);

                        // Open output file for error comparison
                        string filename = output_subdirectory + "/" + run_name + "_errors_p" + std::to_string(p) + "_n"
                                          + std::to_string(n);
                        ofstream output_file;
                        output_file.open(filename);
                        output_file
                                << "krylov_dim, l2_error_total, dg_error_total, dg_error_solver, solver_apost_estimate\n";

                        for (unsigned int n_krylov_vecs = 1; n_krylov_vecs < n_krylov_vecs_max + 1; ++n_krylov_vecs) {
                            logger("Krylov vector ", n_krylov_vecs);
                            logger.append_prefix("A" + to_string(n_krylov_vecs));

                            // Construct the DOVE solver.
                            DOVESolver rt_solver(angle_scheme,
                                                 transport_solver,
                                                 n_krylov_vecs,
                                                 solver_tol);
                            DOVESolver rt_solver_fine(angle_scheme,
                                                      transport_solver,
                                                      std::max(n_fine_krylov_vecs_max, 2 * n_krylov_vecs_max),
                                                      solver_tol * 0.001);

                            // Solve the PDE twice, one for the coarse solution and one for the fine solution
//                            rt_solver.compute_space_angle_flux_incremental(problem, space_angle_flux, solver_apost_est,
//                                                                           final_iteration);
                            rt_solver.compute_space_angle_flux_apost(problem,
                                                                     space_angle_flux,
                                                                     solver_apost_est,
                                                                     final_iteration);
                            rt_solver_fine.compute_space_angle_flux_gmres(problem,
                                                                          space_angle_flux_fine);

                            // Compute the L2 and DG error
//                            auto err = rt_solver.compute_L2_error(benchmark.space_angle_flux(), space_angle_flux);
//                            auto dg_err = rt_solver.compute_dg_norm_error(benchmark.space_angle_flux(),
//                                                                          space_angle_flux,
//                                                                          *problem.absorption);
                            logger("WARNING: L2 and DG non-solver errors not computed! Setting to zero.");
                            auto err = 0.0;
                            auto dg_err = 0.0;
                            output_file << n_krylov_vecs << ", " << err << ", " << dg_err << ", ";

                            // Display errors
                            logger("L2 space angle flux error is ", err,
                                   ", dG norm error is ", dg_err,
                                   ", with ", rt_solver.n_dofs(), " degrees of freedom");
                            logger.pop_prefix();

                            // Construct discrete flux difference and recompute errors
                            space_angle_flux_fine.add(-1.0, space_angle_flux);
                            dg_err = rt_solver.compute_dg_norm_error(zero_fn,
                                                                     space_angle_flux_fine,
                                                                     *problem.absorption);
                            output_file << dg_err << ", " << solver_apost_est << "\n";
                        }

                        // Close output file
                        output_file.close();
                    }
                }
            }
        }
    }
}

==> deal_II_results/polyenergetic_benchmark/FormatGroupwiseAPostData.m <==
%% FormatGroupwiseAPostData
% Format groupwise data into separate readable .csv files.
%
% Inputs:
% * inputfile - input filename of file to extract data from
% * itsfile   - output filename of inner iteration data
% * errsfile  - output filename of solver error data
% * estsfile  - output filename of solver estimate data
function FormatGroupwiseAPostData(inputfile, itsfile, errsfile, estsfile)

% Open file to read data from.
fileID = fopen(inputfile, 'r');

% Get number of groups and initiate storage for iteration count data.
tline = fgetl(fileID);
c = strsplit(tline, ' ');
if strcmpi(c{1}, 'n_groups')
    n_groups = str2double(c{2});
else
    error('Invalid file format.');
end
DATits = 0:n_groups;
DATerrs = 0:n_groups;
DATests = 0:n_groups;

% Read iteration count data row-by-row so long as the current line is a
% valid string.
tline = fgetl(fileID);
while ischar(tline)
    c = strsplit(tline, ' ');
    row_its = str2double(c{1});
    row_errs = row_its;
    row_ests = row_its;
    for k = 1:n_groups
        row_its = [row_its, str2double(c{3*k-1})];
        row_errs = [row_errs, str2double(c{3*k})];
        row_ests = [row_ests, str2double(c{3*k+1})];
    end
    DATits = [DATits; row_its];
    DATerrs = [DATerrs; row_errs];
    DATests = [DATests; row_ests];
    tline = fgetl(fileID);
end

% Close file to read data from.
fclose(fileID);

% Transpose data tables and write to .csv files.
DATits = DATits';
DATerrs = DATerrs';
DATests = DATests';
writematrix(DATits, itsfile);
writematrix(DATerrs, errsfile);
writematrix(DATests, estsfile);

end

==> deal_II_results/polyenergetic_benchmark/gmres/FormatGroupwiseAPostData.m <==
%% FormatGroupwiseAPostData
% Format groupwise data into separate readable .csv files.
%
% Inputs:
% * inputfile - input filename of file to extract data from
% * itsfile   - output filename of inner iteration data
% * errsfile  - output filename of solver error data
% * estsfile  - output filename of solver estimate data
function FormatGroupwiseAPostData(inputfile, itsfile, errsfile, estsfile)

% Open file to read data from.
fileID = fopen(inputfile, 'r');

% Get number of groups and initiate storage for iteration count data.
tline = fgetl(fileID);
c = strsplit(tline, ' ');
if strcmpi(c{1}, 'n_groups')
    n_groups = str2double(c{2});
else
    error('Invalid file format.');
end
DATits = 0:n_groups;
DATerrs = 0:n_groups;
DATests = 0:n_groups;

% Read iteration count data row-by-row so long as the current line is a
% valid string.
tline = fgetl(fileID);
while ischar(tline)
    c = strsplit(tline, ' ');
    row_its = str2double(c{1});
    row_errs = row_its;
    row_ests = row_its;
    for k = 1:n_groups
        row_its = [row_its, str2double(c{3*k-1})];
        row_errs = [row_errs, str2double(c{3*k})];
        row_ests = [row_ests, str2double(c{3*k+1})];
    end
    DATits = [DATits; row_its];
    DATerrs = [DATerrs; row_errs];
    DATests = [DATests; row_ests];
    tline = fgetl(fileID);
end

% Close file to read data from.
fclose(fileID);

% Transpose data tables and write to .csv files.
DATits = DATits';
DATerrs = DATerrs';
DATests = DATests';
writematrix(DATits, itsfile);
writematrix(DATerrs, errsfile);
writematrix(DATests, estsfile);

end

==> deal_II_results/polyenergetic_benchmark/gmres/PolySolverErrorRPGMRES.cpp <==
//
// Created by pmxtr2 on 11/05/22.
//

#include "Programs.hpp"

#include "Logger.hpp"
#include "Geometry.hpp"
#include "Material.hpp"
#include "ScatteringModel.hpp"
#include "ConvergenceExperiment.hpp"
#include <iostream>
#include <fstream>

#include "Benchmarks.hpp"
#include "RTEstimator.hpp"
#include "DOVESolver.hpp"
#include "RTSolverBuilders.hpp"
#include "SweepSolver.hpp"
#include "Units.h"
#include "PhysicalConstants.h"
#include "Multigroup.hpp"

using namespace RadiationTransport;
using namespace Logging;
using namespace std;
using namespace Tools;
using namespace dealii;
using namespace Experiments;
using namespace Geometry;

void Programs::polyenergetic_sinusoidal_apost_gmres(const CommandLineArgs & arguments,
                                                    TransportSolverBuilderPtr transport_builder) {
    string run_name = "polyenergetic_apost_gmres_" + to_string(Geometry::space_dim) + "D";
    auto output_directory = Tools::get_output_directory_path(run_name);
    logger("Running polyenergetic_sinusoidal_apost_gmres with run name ", run_name,
           ", output will be written to ", output_directory);

    // Define the PDE
    double absorption = 0.0;
    auto material = Physics::Materials::water;
    Cuboid<space_dim> space_domain(20 * Units::cm, 20 * Units::cm);
    auto scattering = make_shared<ComptonScattering>();
    double max_energy = 1.0 * Units::MeV;
    double min_energy = 0.01 * Units::MeV;
    double beam_width_param = 1.0/(6.25 * Units::cm * Units::cm);
    dealii::Point<Geometry::space_dim> center(10 * Units::cm, 10 * Units::cm);

//    auto benchmark = Benchmarks::Polyenergetic::CompactSinusoidal(absorption,
//                                                                  scattering,
//                                                                  material.electron_density(),
//                                                                  space_domain,
//                                                                  max_energy,
//                                                                  1.0);
    auto benchmark = Benchmarks::Polyenergetic::CompactCornerRays(absorption,
                                                                  scattering,
                                                                  material.electron_density(),
                                                                  space_domain,
                                                                  max_energy,
                                                                  beam_width_param,
                                                                  center);
    const auto & problem = benchmark.problem_data();

    // Define the numerical scheme
    unsigned int energy_degree = 2;
    unsigned int angular_degree = 2;
    unsigned int spatial_degree = 2;

    unsigned int n_uniform_energy_refinements = 4;
    unsigned int n_uniform_angular_refinements = 4;
    unsigned int n_uniform_spatial_refinements = 4;

    unsigned int max_n_krylov_vecs = 12;
    double solver_tolerance = 1.0e-10;

    PlottingOptions plots ({
                                   PlottingOptions::Names::space_flux,
                                   PlottingOptions::Names::angle_flux,
                                   PlottingOptions::Names::cumulative_space_fluxes,
                           });

    auto energy_grid = UniformEnergyGrid::with_refinement_level(n_uniform_energy_refinements,
                                                                max_energy, min_energy);

    SpatialScheme space_scheme(spatial_degree, n_uniform_spatial_refinements);
    AngleScheme angle_scheme(angular_degree, n_uniform_angular_refinements);
    EnergyScheme energy_scheme(energy_grid, energy_degree);

    // Open output file for error comparison
    string filename_total_errs = output_directory + "/" + run_name + "_errors";
    string filename_group_errs = output_directory + "/" + run_name + "_group_errors";
    ofstream output_file;
    output_file.open(filename_total_errs);
    output_file << "krylov_dim, l2_error_total, dg_error_total, dg_error_solver, solver_apost_estimate\n";
    output_file.close();
    output_file.open(filename_group_errs);
    output_file << "n_groups " << energy_grid->n_groups() << "\n";
    output_file.close();

    // Loop over number of Krylov vectors in RPGMRES algorithm
    for (unsigned int max_n_source_its = 1; max_n_source_its < max_n_krylov_vecs + 1; ++max_n_source_its) {

        // Construct the solvers
        auto transport_solver = make_shared<SweepSolver>(space_scheme, space_domain);
        auto rt_solver = make_shared<DOVESolver>(angle_scheme, transport_solver, max_n_source_its, solver_tolerance);
        Multigroup mg_solver(energy_scheme, rt_solver, plots, output_directory);
        auto rt_solver_fine = make_shared<DOVESolver>(angle_scheme,
                                                      transport_solver,
                                                      max_n_source_its + 5,
                                                      solver_tolerance * 0.001);
        Multigroup mg_solver_fine(energy_scheme, rt_solver_fine, plots, output_directory);

        // Initialise the fluxes
        MultigroupFlux flux, flux_fine;
        SpaceFlux space_flux, space_flux_fine;

        // Solve the PDE
        std::vector<double> apost_ests_vector(energy_scheme.grid()->n_groups());
        std::vector<unsigned int> group_solver_its(energy_scheme.grid()->n_groups());
        mg_solver.compute_flux_rpgmres(problem, flux, space_flux, apost_ests_vector, group_solver_its);
        mg_solver_fine.compute_flux_rpgmres(problem, flux_fine, space_flux_fine);

        // Compute the L2 error
        auto err = mg_solver.compute_L2_error(benchmark.space_angle_energy_flux(), flux);
        auto dg_err = mg_solver.compute_dg_norm_error(benchmark.space_angle_energy_flux(), flux,
                                                      problem.absorption);

        // Export data to total output file
        output_file.open(filename_total_errs, ios::app);
        output_file << max_n_source_its << ", " << err << ", " << dg_err << ", ";

        logger("L2 space angle flux error is ", err,
               ", dG norm error is ", dg_err,
               ", with ", mg_solver.n_dofs(), " degrees of freedom");

        // Compute DG-error between approximation and over-solved approximation.
        SpaceAngleEnergyFunctionPtr zero_fn = constant_function(0.0);
        MultigroupFlux flux_diff;
        flux_diff.copy_from(flux);
        flux_diff.add(-1.0, flux_fine);
//        dg_err = mg_solver.compute_dg_norm_error(zero_fn, flux_diff, problem.absorption);
        std::vector<double> energy_group_errs(energy_scheme.grid()->n_groups());
        mg_solver.compute_groupwise_dg_norm_error(zero_fn,
                                                  flux_diff,
                                                  problem.absorption,
                                                  energy_group_errs);
        dg_err = 0.0;
        for (unsigned int k = 0; k < energy_scheme.grid()->n_groups(); ++k)
        {
            dg_err += energy_group_errs[k] * energy_group_errs[k];
        }
        dg_err = sqrt(dg_err);

        logger("DG-norm of RPGMRES solver error: ", dg_err, " (a post. estimate = ", sum(apost_ests_vector),
               ", tolerance = ", solver_tolerance, ")");
        output_file << dg_err << ", " << sum(apost_ests_vector) << "\n";
        output_file.close();

        // Export data to group output file
        output_file.open(filename_group_errs, ios::app);
        output_file << max_n_source_its;
        for (unsigned int group_index = 0; group_index < energy_grid->n_groups(); ++group_index)
        {
            output_file << " " << energy_group_errs[group_index] << " " << apost_ests_vector[group_index];
        }
        output_file << "\n";
        output_file.close();
    }

    // Close output file
    output_file.close();
}

==> deal_II_results/polyenergetic_benchmark/gmres/PolySolverErrorRPGMRESTolerance.cpp <==
//
// Created by pmztr on 06/09/23.
//

#include "Programs.hpp"

#include "Logger.hpp"
#include "Geometry.hpp"
#include "Material.hpp"
#include "ScatteringModel.hpp"
#include "ConvergenceExperiment.hpp"
#include <iostream>
#include <fstream>

#include "Benchmarks.hpp"
#include "RTEstimator.hpp"
#include "DOVESolver.hpp"
#include "RTSolverBuilders.hpp"
#include "SweepSolver.hpp"
#include "Units.h"
#include "PhysicalConstants.h"
#include "Multigroup.hpp"

using namespace RadiationTransport;
using namespace Logging;
using namespace std;
using namespace Tools;
using namespace dealii;
using namespace Experiments;
using namespace Geometry;

void Programs::polyenergetic_sinusoidal_apost_tolerance_rpgmres(const CommandLineArgs & arguments,
                                                           TransportSolverBuilderPtr transport_builder) {
    string run_name = "polyenergetic_apost_tolerance_rpgmres_" + to_string(Geometry::space_dim) + "D";
    auto output_directory = Tools::get_output_directory_path(run_name);
    logger("Running polyenergetic_sinusoidal_apost_tolerance_rpgmres with run name ", run_name,
           ", output will be written to ", output_directory);

    // Define the PDE
    double absorption = 0.0;
    auto material = Physics::Materials::water;
    Cuboid<space_dim> space_domain(20 * Units::cm, 20 * Units::cm);
    auto scattering = make_shared<ComptonScattering>();
    double max_energy = 1.0 * Units::MeV;
    double min_energy = 0.01 * Units::MeV;
    double beam_width_param = 1.0/(6.25 * Units::cm * Units::cm);
    dealii::Point<Geometry::space_dim> center(10 * Units::cm, 10 * Units::cm);

//    auto benchmark = Benchmarks::Polyenergetic::CompactSinusoidal(absorption,
//                                                                  scattering,
//                                                                  material.electron_density(),
//                                                                  space_domain,
//                                                                  max_energy,
//                                                                  1.0);
    auto benchmark = Benchmarks::Polyenergetic::CompactCornerRays(absorption,
                                                                  scattering,
                                                                  material.electron_density(),
                                                                  space_domain,
                                                                  max_energy,
                                                                  beam_width_param,
                                                                  center);
    const auto & problem = benchmark.problem_data();

    // Define the numerical scheme
    unsigned int energy_degree = 2;
    unsigned int angular_degree = 2;
    unsigned int spatial_degree = 2;

    unsigned int n_uniform_energy_refinements = 4;
    unsigned int n_uniform_angular_refinements = 4;
    unsigned int n_uniform_spatial_refinements = 4;

    unsigned int max_n_source_its = 50;
    unsigned int n_tolerance_reductions = 10;
    double solver_tolerance = 1.0e1;

    PlottingOptions plots ({
                                   PlottingOptions::Names::space_flux,
                                   PlottingOptions::Names::angle_flux,
                                   PlottingOptions::Names::cumulative_space_fluxes,
                           });

    auto energy_grid = UniformEnergyGrid::with_refinement_level(n_uniform_energy_refinements,
                                                                max_energy, min_energy);

    SpatialScheme space_scheme(spatial_degree, n_uniform_spatial_refinements);
    AngleScheme angle_scheme(angular_degree, n_uniform_angular_refinements);
    EnergyScheme energy_scheme(energy_grid, energy_degree);

    // Open output files for error comparison
    string filename_total_errs = output_directory + "/" + run_name + "_errors";
    string filename_group_errs = output_directory + "/" + run_name + "_group_errors";
    ofstream output_file;
    output_file.open(filename_total_errs);
    output_file << "solver_tolerance, l2_error_total, dg_error_total, dg_error_solver, solver_apost_estimate\n";
    output_file.close();
    output_file.open(filename_group_errs);
    output_file << "n_groups " << energy_grid->n_groups() << "\n";
    output_file.close();

    // Loop over number of Krylov vectors in RPGMRES algorithm
    for (unsigned int n_reductions = 0; n_reductions < n_tolerance_reductions + 1; ++n_reductions) {

        // Construct the solvers
        solver_tolerance = solver_tolerance / 10.0;
        auto transport_solver = make_shared<SweepSolver>(space_scheme, space_domain);
        auto rt_solver = make_shared<DOVESolver>(angle_scheme, transport_solver, max_n_source_its, solver_tolerance);
        Multigroup mg_solver(energy_scheme, rt_solver, plots, output_directory);
        auto rt_solver_fine = make_shared<DOVESolver>(angle_scheme,
                                                      transport_solver,
                                                      max_n_source_its + 5,
                                                      solver_tolerance * 0.001);
        Multigroup mg_solver_fine(energy_scheme, rt_solver_fine, plots, output_directory);

        // Initialise the fluxes
        MultigroupFlux flux, flux_fine;
        SpaceFlux space_flux, space_flux_fine;

        // Solve the PDE
        std::vector<double> apost_ests_vector(energy_scheme.grid()->n_groups());
        std::vector<unsigned int> group_solver_its(energy_scheme.grid()->n_groups());
        mg_solver.compute_flux_rpgmres(problem, flux, space_flux, apost_ests_vector, group_solver_its);
        mg_solver_fine.compute_flux_rpgmres(problem, flux_fine, space_flux_fine);

        // Compute the L2 error
        auto err = mg_solver.compute_L2_error(benchmark.space_angle_energy_flux(), flux);
        auto dg_err = mg_solver.compute_dg_norm_error(benchmark.space_angle_energy_flux(), flux,
                                                      problem.absorption);

        // Export data to total output file
        output_file.open(filename_total_errs, ios::app);
        output_file << solver_tolerance << ", " << err << ", " << dg_err << ", ";

        logger("L2 space angle flux error is ", err,
               ", dG norm error is ", dg_err,
               ", with ", mg_solver.n_dofs(), " degrees of freedom");

        // Compute DG-error between approximation and over-solved approximation.
        SpaceAngleEnergyFunctionPtr zero_fn = constant_function(0.0);
        MultigroupFlux flux_diff;
        flux_diff.copy_from(flux);
        flux_diff.add(-1.0, flux_fine);
//        dg_err = mg_solver.compute_dg_norm_error(zero_fn, flux_diff, problem.absorption);
        std::vector<double> energy_group_errs(energy_scheme.grid()->n_groups());
        mg_solver.compute_groupwise_dg_norm_error(zero_fn,
                                                  flux_diff,
                                                  problem.absorption,
                                                  energy_group_errs);
        dg_err = 0.0;
        for (unsigned int k = 0; k < energy_scheme.grid()->n_groups(); ++k)
        {
            dg_err += energy_group_errs[k] * energy_group_errs[k];
        }
        dg_err = sqrt(dg_err);

        logger("DG-norm of rpgmres solver error: ", dg_err, " (a post. estimate = ", sum(apost_ests_vector),
               ", tolerance = ", solver_tolerance, ")");
        output_file << dg_err << ", " << sum(apost_ests_vector) << "\n";
        output_file.close();

        // Export data to group output file
        output_file.open(filename_group_errs, ios::app);
        output_file << solver_tolerance;
        for (unsigned int group_index = 0; group_index < energy_grid->n_groups(); ++group_index)
        {
            output_file << " " << group_solver_its[group_index]
                        << " " << energy_group_errs[group_index]
                        << " " << apost_ests_vector[group_index];
        }
        output_file << "\n";
        output_file.close();
    }

    // Close output file
    output_file.close();
}

==> deal_II_results/polyenergetic_benchmark/source_iteration/FormatGroupwiseAPostData.m <==
%% FormatGroupwiseAPostData
% Format groupwise data into separate readable .csv files.
%
% Inputs:
% * inputfile - input filename of file to extract data from
% * itsfile   - output filename of inner iteration data
% * errsfile  - output filename of solver error data
% * estsfile  - output filename of solver estimate data
function FormatGroupwiseAPostData(inputfile, itsfile, errsfile, estsfile)

% Open file to read data from.
fileID = fopen(inputfile, 'r');

% Get number of groups and initiate storage for iteration count data.
tline = fgetl(fileID);
c = strsplit(tline, ' ');
if strcmpi(c{1}, 'n_groups')
    n_groups = str2double(c{2});
else
    error('Invalid file format.');
end
DATits = 0:n_groups;
DATerrs = 0:n_groups;
DATests = 0:n_groups;

% Read iteration count data row-by-row so long as the current line is a
% valid string.
tline = fgetl(fileID);
while ischar(tline)
    c = strsplit(tline, ' ');
    row_its = str2double(c{1});
    row_errs = row_its;
    row_ests = row_its;
    for k = 1:n_groups
        row_its = [row_its, str2double(c{3*k-1})];
        row_errs = [row_errs, str2double(c{3*k})];
        row_ests = [row_ests, str2double(c{3*k+1})];
    end
    DATits = [DATits; row_its];
    DATerrs = [DATerrs; row_errs];
    DATests = [DATests; row_ests];
    tline = fgetl(fileID);
end

% Close file to read data from.
fclose(fileID);

% Transpose data tables and write to .csv files.
DATits = DATits';
DATerrs = DATerrs';
DATests = DATests';
writematrix(DATits, itsfile);
writematrix(DATerrs, errsfile);
writematrix(DATests, estsfile);

end

==> deal_II_results/polyenergetic_benchmark/source_iteration/PolySolverErrorSI.cpp <==
//
// Created by pmztr on 22/08/23.
//

#include "Programs.hpp"

#include "Logger.hpp"
#include "Geometry.hpp"
#include "Material.hpp"
#include "ScatteringModel.hpp"
#include "ConvergenceExperiment.hpp"
#include <iostream>
#include <fstream>

#include "Benchmarks.hpp"
#include "RTEstimator.hpp"
#include "DOVESolver.hpp"
#include "RTSolverBuilders.hpp"
#include "SweepSolver.hpp"
#include "Units.h"
#include "PhysicalConstants.h"
#include "Multigroup.hpp"

using namespace RadiationTransport;
using namespace Logging;
using namespace std;
using namespace Tools;
using namespace dealii;
using namespace Experiments;
using namespace Geometry;

void Programs::polyenergetic_sinusoidal_apost_si(const CommandLineArgs & arguments,
                                                 TransportSolverBuilderPtr transport_builder) {
    string run_name = "polyenergetic_apost_si_" + to_string(Geometry::space_dim) + "D";
    auto output_directory = Tools::get_output_directory_path(run_name);
    logger("Running polyenergetic_sinusoidal_apost_si with run name ", run_name,
           ", output will be written to ", output_directory);

    // Define the PDE
    double absorption = 0.0;
    auto material = Physics::Materials::water;
    Cuboid<space_dim> space_domain(20 * Units::cm, 20 * Units::cm);
    auto scattering = make_shared<ComptonScattering>();
    double max_energy = 1.0 * Units::MeV;
    double min_energy = 0.01 * Units::MeV;
    double beam_width_param = 1.0/(6.25 * Units::cm * Units::cm);
    dealii::Point<Geometry::space_dim> center(10 * Units::cm, 10 * Units::cm);

//    auto benchmark = Benchmarks::Polyenergetic::CompactSinusoidal(absorption,
//                                                                  scattering,
//                                                                  material.electron_density(),
//                                                                  space_domain,
//                                                                  max_energy,
//                                                                  1.0);
    auto benchmark = Benchmarks::Polyenergetic::CompactCornerRays(absorption,
                                                                  scattering,
                                                                  material.electron_density(),
                                                                  space_domain,
                                                                  max_energy,
                                                                  beam_width_param,
                                                                  center);
    const auto & problem = benchmark.problem_data();

    // Define the numerical scheme
    unsigned int energy_degree = 2;
    unsigned int angular_degree = 2;
    unsigned int spatial_degree = 2;

    unsigned int n_uniform_energy_refinements = 4;
    unsigned int n_uniform_angular_refinements = 4;
    unsigned int n_uniform_spatial_refinements = 4;

    unsigned int max_n_krylov_vecs = 12;
    double solver_tolerance = 1.0e-10;

    PlottingOptions plots ({
                                   PlottingOptions::Names::space_flux,
                                   PlottingOptions::Names::angle_flux,
                                   PlottingOptions::Names::cumulative_space_fluxes,
                           });

    auto energy_grid = UniformEnergyGrid::with_refinement_level(n_uniform_energy_refinements,
                                                                max_energy, min_energy);

    SpatialScheme space_scheme(spatial_degree, n_uniform_spatial_refinements);
    AngleScheme angle_scheme(angular_degree, n_uniform_angular_refinements);
    EnergyScheme energy_scheme(energy_grid, energy_degree);

    // Open output files for error comparison
    string filename_total_errs = output_directory + "/" + run_name + "_errors";
    string filename_group_errs = output_directory + "/" + run_name + "_group_errors";
    ofstream output_file;
    output_file.open(filename_total_errs);
    output_file << "krylov_dim, l2_error_total, dg_error_total, dg_error_solver, solver_apost_estimate\n";
    output_file.close();
    output_file.open(filename_group_errs);
    output_file << "n_groups " << energy_grid->n_groups() << "\n";
    output_file.close();

    // Loop over number of Krylov vectors in RPGMRES algorithm
    for (unsigned int max_n_source_its = 1; max_n_source_its < max_n_krylov_vecs + 1; ++max_n_source_its) {

        // Construct the solvers
        auto transport_solver = make_shared<SweepSolver>(space_scheme, space_domain);
        auto rt_solver = make_shared<DOVESolver>(angle_scheme, transport_solver, max_n_source_its, solver_tolerance);
        Multigroup mg_solver(energy_scheme, rt_solver, plots, output_directory);
        auto rt_solver_fine = make_shared<DOVESolver>(angle_scheme,
                                                      transport_solver,
                                                      max_n_source_its + 5,
                                                      solver_tolerance * 0.001);
        Multigroup mg_solver_fine(energy_scheme, rt_solver_fine, plots, output_directory);

        // Initialise the fluxes
        MultigroupFlux flux, flux_fine;
        SpaceFlux space_flux, space_flux_fine;

        // Solve the PDE
        std::vector<double> apost_ests_vector(energy_scheme.grid()->n_groups());
        std::vector<unsigned int> group_solver_its(energy_scheme.grid()->n_groups());
        mg_solver.compute_flux(problem, flux, space_flux, apost_ests_vector, group_solver_its);
        mg_solver_fine.compute_flux_rpgmres(problem, flux_fine, space_flux_fine);

        // Compute the L2 error
        auto err = mg_solver.compute_L2_error(benchmark.space_angle_energy_flux(), flux);
        auto dg_err = mg_solver.compute_dg_norm_error(benchmark.space_angle_energy_flux(), flux,
                                                      problem.absorption);

        // Export data to total output file
        output_file.open(filename_total_errs, ios::app);
        output_file << max_n_source_its << ", " << err << ", " << dg_err << ", ";

        logger("L2 space angle flux error is ", err,
               ", dG norm error is ", dg_err,
               ", with ", mg_solver.n_dofs(), " degrees of freedom");

        // Compute DG-error between approximation and over-solved approximation.
        SpaceAngleEnergyFunctionPtr zero_fn = constant_function(0.0);
        MultigroupFlux flux_diff;
        flux_diff.copy_from(flux);
        flux_diff.add(-1.0, flux_fine);
//        dg_err = mg_solver.compute_dg_norm_error(zero_fn, flux_diff, problem.absorption);
        std::vector<double> energy_group_errs(energy_scheme.grid()->n_groups());
        mg_solver.compute_groupwise_dg_norm_error(zero_fn,
                                                  flux_diff,
                                                  problem.absorption,
                                                  energy_group_errs);
        dg_err = 0.0;
        for (unsigned int k = 0; k < energy_scheme.grid()->n_groups(); ++k)
        {
            dg_err += energy_group_errs[k] * energy_group_errs[k];
        }
        dg_err = sqrt(dg_err);

        logger("DG-norm of SI solver error: ", dg_err, " (a post. estimate = ", sum(apost_ests_vector),
               ", tolerance = ", solver_tolerance, ")");
        output_file << dg_err << ", " << sum(apost_ests_vector) << "\n";
        output_file.close();

        // Export data to group output file
        output_file.open(filename_group_errs, ios::app);
        output_file << max_n_source_its;
        for (unsigned int group_index = 0; group_index < energy_grid->n_groups(); ++group_index)
        {
            output_file << " " << energy_group_errs[group_index] << " " << apost_ests_vector[group_index];
        }
        output_file << "\n";
        output_file.close();
    }

    // Close output file
    output_file.close();
}

==> deal_II_results/polyenergetic_benchmark/source_iteration/PolySolverErrorSITolerance.cpp <==
//
// Created by pmztr on 06/09/23.
//

#include "Programs.hpp"

#include "Logger.hpp"
#include "Geometry.hpp"
#include "Material.hpp"
#include "ScatteringModel.hpp"
#include "ConvergenceExperiment.hpp"
#include <iostream>
#include <fstream>

#include "Benchmarks.hpp"
#include "RTEstimator.hpp"
#include "DOVESolver.hpp"
#include "RTSolverBuilders.hpp"
#include "SweepSolver.hpp"
#include "Units.h"
#include "PhysicalConstants.h"
#include "Multigroup.hpp"

using namespace RadiationTransport;
using namespace Logging;
using namespace std;
using namespace Tools;
using namespace dealii;
using namespace Experiments;
using namespace Geometry;

void Programs::polyenergetic_sinusoidal_apost_tolerance_si(const CommandLineArgs & arguments,
                                                 TransportSolverBuilderPtr transport_builder) {
    string run_name = "polyenergetic_apost_tolerance_si_" + to_string(Geometry::space_dim) + "D";
    auto output_directory = Tools::get_output_directory_path(run_name);
    logger("Running polyenergetic_sinusoidal_apost_tolerance_si with run name ", run_name,
           ", output will be written to ", output_directory);

    // Define the PDE
    double absorption = 0.0;
    auto material = Physics::Materials::water;
    Cuboid<space_dim> space_domain(20 * Units::cm, 20 * Units::cm);
    auto scattering = make_shared<ComptonScattering>();
    double max_energy = 1.0 * Units::MeV;
    double min_energy = 0.01 * Units::MeV;
    double beam_width_param = 1.0/(6.25 * Units::cm * Units::cm);
    dealii::Point<Geometry::space_dim> center(10 * Units::cm, 10 * Units::cm);

//    auto benchmark = Benchmarks::Polyenergetic::CompactSinusoidal(absorption,
//                                                                  scattering,
//                                                                  material.electron_density(),
//                                                                  space_domain,
//                                                                  max_energy,
//                                                                  1.0);
    auto benchmark = Benchmarks::Polyenergetic::CompactCornerRays(absorption,
                                                                  scattering,
                                                                  material.electron_density(),
                                                                  space_domain,
                                                                  max_energy,
                                                                  beam_width_param,
                                                                  center);
    const auto & problem = benchmark.problem_data();

    // Define the numerical scheme
    unsigned int energy_degree = 2;
    unsigned int angular_degree = 2;
    unsigned int spatial_degree = 2;

    unsigned int n_uniform_energy_refinements = 4;
    unsigned int n_uniform_angular_refinements = 4;
    unsigned int n_uniform_spatial_refinements = 4;

    unsigned int max_n_source_its = 50;
    unsigned int n_tolerance_reductions = 10;
    double solver_tolerance = 1.0e1;

    PlottingOptions plots ({
                                   PlottingOptions::Names::space_flux,
                                   PlottingOptions::Names::angle_flux,
                                   PlottingOptions::Names::cumulative_space_fluxes,
                           });

    auto energy_grid = UniformEnergyGrid::with_refinement_level(n_uniform_energy_refinements,
                                                                max_energy, min_energy);

    SpatialScheme space_scheme(spatial_degree, n_uniform_spatial_refinements);
    AngleScheme angle_scheme(angular_degree, n_uniform_angular_refinements);
    EnergyScheme energy_scheme(energy_grid, energy_degree);

    // Open output files for error comparison
    string filename_total_errs = output_directory + "/" + run_name + "_errors";
    string filename_group_errs = output_directory + "/" + run_name + "_group_errors";
    ofstream output_file;
    output_file.open(filename_total_errs);
    output_file << "solver_tolerance, l2_error_total, dg_error_total, dg_error_solver, solver_apost_estimate\n";
    output_file.close();
    output_file.open(filename_group_errs);
    output_file << "n_groups " << energy_grid->n_groups() << "\n";
    output_file.close();

    // Loop over number of Krylov vectors in RPGMRES algorithm
    for (unsigned int n_reductions = 0; n_reductions < n_tolerance_reductions + 1; ++n_reductions) {

        // Construct the solvers
        solver_tolerance = solver_tolerance / 10.0;
        auto transport_solver = make_shared<SweepSolver>(space_scheme, space_domain);
        auto rt_solver = make_shared<DOVESolver>(angle_scheme, transport_solver, max_n_source_its, solver_tolerance);
        Multigroup mg_solver(energy_scheme, rt_solver, plots, output_directory);
        auto rt_solver_fine = make_shared<DOVESolver>(angle_scheme,
                                                      transport_solver,
                                                      max_n_source_its + 5,
                                                      solver_tolerance * 0.001);
        Multigroup mg_solver_fine(energy_scheme, rt_solver_fine, plots, output_directory);

        // Initialise the fluxes
        MultigroupFlux flux, flux_fine;
        SpaceFlux space_flux, space_flux_fine;

        // Solve the PDE
        std::vector<double> apost_ests_vector(energy_scheme.grid()->n_groups());
        std::vector<unsigned int> group_solver_its(energy_scheme.grid()->n_groups());
        mg_solver.compute_flux(problem, flux, space_flux, apost_ests_vector, group_solver_its);
        mg_solver_fine.compute_flux_rpgmres(problem, flux_fine, space_flux_fine);

        // Compute the L2 error
        auto err = mg_solver.compute_L2_error(benchmark.space_angle_energy_flux(), flux);
        auto dg_err = mg_solver.compute_dg_norm_error(benchmark.space_angle_energy_flux(), flux,
                                                      problem.absorption);

        // Export data to total output file
        output_file.open(filename_total_errs, ios::app);
        output_file << solver_tolerance << ", " << err << ", " << dg_err << ", ";

        logger("L2 space angle flux error is ", err,
               ", dG norm error is ", dg_err,
               ", with ", mg_solver.n_dofs(), " degrees of freedom");

        // Compute DG-error between approximation and over-solved approximation.
        SpaceAngleEnergyFunctionPtr zero_fn = constant_function(0.0);
        MultigroupFlux flux_diff;
        flux_diff.copy_from(flux);
        flux_diff.add(-1.0, flux_fine);
//        dg_err = mg_solver.compute_dg_norm_error(zero_fn, flux_diff, problem.absorption);
        std::vector<double> energy_group_errs(energy_scheme.grid()->n_groups());
        mg_solver.compute_groupwise_dg_norm_error(zero_fn,
                                                  flux_diff,
                                                  problem.absorption,
                                                  energy_group_errs);
        dg_err = 0.0;
        for (unsigned int k = 0; k < energy_scheme.grid()->n_groups(); ++k)
        {
            dg_err += energy_group_errs[k] * energy_group_errs[k];
        }
        dg_err = sqrt(dg_err);

        logger("DG-norm of SI solver error: ", dg_err, " (a post. estimate = ", sum(apost_ests_vector),
               ", tolerance = ", solver_tolerance, ")");
        output_file << dg_err << ", " << sum(apost_ests_vector) << "\n";
        output_file.close();

        // Export data to group output file
        output_file.open(filename_group_errs, ios::app);
        output_file << solver_tolerance;
        for (unsigned int group_index = 0; group_index < energy_grid->n_groups(); ++group_index)
        {
            output_file << " " << group_solver_its[group_index]
                        << " " << energy_group_errs[group_index]
                        << " " << apost_ests_vector[group_index];
        }
        output_file << "\n";
        output_file.close();
    }

    // Close output file
    output_file.close();
}
